Master equation of discrete time graphon mean field games and teams

In this paper, we present a sequential decomposition algorithm equivalent of Master equation to compute GMFE of GMFG and graphon optimal Markovian policies (GOMPs) of graphon mean field teams (GMFTs). We consider a large population of players sequentially making strategic decisions where the actions of each player affect their neighbors which is captured in a graph, generated by a known graphon. Each player observes a private state and also a common information as a graphon mean-field population state which represents the empirical networked distribution of other players' types. We consider non-stationary population state dynamics and present a novel backward recursive algorithm to compute both GMFE and GOMP that depend on both, a player's private type, and the current (dynamic) population state determined through the graphon. Each step in computing GMFE consists of solving a fixed-point equation, while computing GOMP involves solving for an optimization problem. We provide conditions on model parameters for which there exists such a GMFE. Using this algorithm, we obtain the GMFE and GOMP for a specific security setup in cyber physical systems for different graphons that capture the interactions between the nodes in the system.

==> Arxiv/Matlab_Code/Graphon.m <==
classdef Graphon
    %GRAPHON Summary of this class goes here
    %   Detailed explanation goes here
    
    properties
        erdos_param
        intra_comm
        inter_comm
        graphon_type
    end
    
    methods
        function obj = Graphon(graphon_type, graphon_param)
            
            obj.graphon_type = graphon_type;
            if nargin > 1
                
                if strcmp(graphon_type, 'Erdos_Renyi')
                    obj.erdos_param = graphon_param;
                elseif strcmp(graphon_type, 'Stochastic_Block')
                    obj.intra_comm = graphon_param(1);
                    obj.inter_comm = graphon_param(2);
                end
                
            end
        end
        
        % graphon call from outside
        function g = call(obj, alpha, beta)
            if strcmp(obj.graphon_type, 'Graphon_Full')
                g = 1;
            elseif strcmp(obj.graphon_type, 'Erdos_Renyi')
                g = obj.Erdos_Renyi();
            elseif strcmp(obj.graphon_type, 'Stochastic_Block')
                g = obj.Stat_Block(alpha, beta);
            elseif strcmp(obj.graphon_type, 'Random_Geometric')
                g = obj.Random_Geometric(alpha, beta);
            end
        end
        
        % Graphon 2 Erdos Renyi
        function g = Erdos_Renyi(obj)
            g = obj.erdos_param;
        end
        % Graphon 3 SBM
        
        function g = Stat_Block(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            if ia <= .5
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            else
                if ib<=.5
                    g = obj.inter_comm;
                else
                    g = obj.intra_comm;
                end
            end
        end
        
        % Graphon 4 Random Geometric Graph
        function g = Random_Geometric(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            d= min(abs(ib-ia),1-abs(ib-ia));
            g = exp(-d/(.5-d)) ;
        end
        
    end
end



==> Arxiv/Matlab_Code/Graphon_main.m <==
clc
clearvars;
close all;

%{
Graphon_Full: No Parameters
Erdos_Renyi: 1 Parameter for probability
Stochastic_Block: 2 paramters, intra and inter probs
Random_Geometric: No Parameters
%}

graphon1 = Graphon('Graphon_Full');
graphon2 = Graphon('Erdos_Renyi', .8);
graphon3 = Graphon('Stochastic_Block', [.9 .4]);
graphon4 = Graphon('Random_Geometric');

Vaccine.W = .9;
Vaccine.cost = .3;
Vaccine.penalty = .2;

Algo.resolution = 20;
Algo.Iteration = 40;
Algo.discount = .9;

Sq_dec = Seq_decomp(Vaccine, Algo);

[P1, V1] = Sq_dec.seq_decomp_algo(graphon1);
[P2, V2] = Sq_dec.seq_decomp_algo(graphon2);
[P3, V3] = Sq_dec.seq_decomp_algo(graphon3);
[P4, V4] = Sq_dec.seq_decomp_algo(graphon4);


% Phi Function
Ph1 = Sq_dec.PhiFunction(P1, graphon1);
Ph2 = Sq_dec.PhiFunction(P2, graphon2);
Ph3 = Sq_dec.PhiFunction(P3, graphon3);
Ph4 = Sq_dec.PhiFunction(P4, graphon4);



% Mean Field Equilibrium
Eq1 = Sq_dec.Mean_Field_Equilibrium(P1, graphon1);
Eq2 = Sq_dec.Mean_Field_Equilibrium(P2, graphon2);
Eq3 = Sq_dec.Mean_Field_Equilibrium(P3, graphon3);
Eq4 = Sq_dec.Mean_Field_Equilibrium(P4, graphon4);

% Plot Policies
X = linspace(0, 1, Algo.resolution + 1);

figure
subplot(2,2,1)
plot(X, squeeze(P1(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/Policy_0','-deps')

figure

subplot(2,2,1)
plot(X, squeeze(P1(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/Policy_1','-deps')

% Plot Value functions



figure

subplot(2,2,1)
plot(X, squeeze(V1(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(V2(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(V3(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(V4(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/Value_0','-deps')

figure

subplot(2,2,1)
plot(X, squeeze(V1(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(V2(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(V3(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(V4(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/Value_1','-deps')

% Mean Field Evolution
figure

subplot(2,2,1)
plot(X, Ph1, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, Ph2, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, Ph3, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, Ph4, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/Phi','-deps')


% Plot Mean Field Equilibrium
figure

subplot(2,2,1)
plot(1:length(Eq1), Eq1, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(1:length(Eq2), Eq2, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(1:length(Eq3), Eq3, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(1:length(Eq4), Eq4, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

print('Figures/MFE','-deps')


==> Arxiv/Matlab_Code/Old_codes/GMFG_2.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=1.2;

Np=100;
av= 0:1/Np:1;
bv = 0:1/Np:1;

%% Graphon 1 Full graph

% for ia=1:Np
%     for ib = 1:Np
%         g(ia,ib) = 1;
%     end
% end

%% Graphon 2 Erdos Renyi
p = 0.2;

for ia=1:Np
    for ib = 1:Np
        g(ia,ib) = p;
    end
end


%% Graphon 3 SBM
% p=0.4;
% q= 0.05;
% 
% for ia=1:Np
%     for ib = 1:Np
%         g(ia,ib) = q;
%     end
% end
% for ia=1:Np/2
%     for ib = 1:Np/2
%         g(ia,ib) = p;
%     end
% end
% 
% for ia=Np/2+1:Np
%     for ib = Np/2+1:Np
%         g(ia,ib) = p;
%     end
% end

%% Graphon 4 RGG

% for ia=1:Np
%     for ib = 1:Np
%         
%         d(ia,ib) = min(abs(bv(ib)-av(ia)),1-abs(bv(ib)-av(ia)));
            
           %k = ??;
           % r0 = ??;

%         g(ia,ib) = k*exp(-r0*d(ia,ib)/(1-d(ia,ib))) ; 
%         
%          if(d(ia,ib)<0.1)
%         g(ia,ib) = 1 ;
%         else
%             g(ia,ib) = 0;
%         end
%     end   
% end

%%
%f(x_1,a,x_2) = f(x_1,a,1)g
%l(x_1,a,x_2) = 


%%

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k+1)+ delD*(VH ) ;
        uH_1 = -(k+1)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Arxiv/Matlab_Code/Old_codes/General_graphon.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1


q = 0.9; % Prob of falling sick when neighbor is sick

w1 = 0.9;
w2 = 0; % Prob of falling sick when neighbor is healthy

delD = 0.9; % discount factor for infinite horizon reward.



k = 0.2;
L = 0.3;

for a = 1
    N = 40; %resolution for g space
    Z = (0:N)*(1/N);
    
    P_01 = 0.5*ones(1,N+1);
    P_11 = zeros(1,N+1);
    
    V_0 = zeros(1,N+1);
    V_1 = zeros(1,N+1);
    
    
    for t=1:T
        t % DISPLAY
        P_01_n = zeros(1,N+1);
        P_11_n = zeros(1,N+1);
        
        V_0_n=zeros(1,N+1);
        V_1_n=zeros(1,N+1);
        
        for i=1:length(Z)
            z_0 = Z(i);
            z_1 = 1 - z_0;
            
            % Initial equilibrium guess
            p_01 = P_01(i);
            p_11 = P_11(i);
            
            err = 1;
            count = 0;
            
            qz = q*(1-z_0);
            
            while err > 1e-5 && count <=1000
                count = count+1;
                
                z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2,a))...
                    + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2,a))...
                    + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2,a))...
                    + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2,a));
                
                
                
                v_0 = interp1(Z, V_0, z_0_n);
                v_1 = interp1(Z, V_1, z_0_n);
                
                % User 1 state L
                q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
                q_01 = -L + delD* v_0 ;
                q_0s = (1-p_01)*q_00 + p_01*q_01;
                phi1L_0 = max( 0, q_00 - q_0s);
                phi1L_1 = max( 0, q_01 - q_0s);
                p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                
                
                % User 1 , state H
                q_10 = -(k)+ delD*(v_1 ) ;
                q_11 = -(k)-L+ delD*(v_0) ;
                q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
                phi1H_0 = max( 0, q_10 - q_1s);
                phi1H_1 = max( 0, q_11 - q_1s);
                p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
                
                err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                
                p_01 = p_01_n;
                p_11 = p_11_n;
                
            end
            
            z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2, a))...
                + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2,a))...
                + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2,a))...
                + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2,a));
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
            q_01 = -L + delD* v_0 ;
            
            % User 1 , state H
            q_10 = -(k)+ delD*(v_1 ) ;
            q_11 = -(k)-L+ delD*(v_0) ;
            
            uL = (1-p_01) * q_00 + p_01 * q_01;
            uH = (1-p_11)* q_10 +  (p_11)* q_11;
            
            P_01_n(i)=p_01;
            P_11_n(i)=p_11;
            
            V_0_n(i)=uL;
            V_1_n(i)=uH;
            
        end
        
        P_01=P_01_n;
        P_11=P_11_n;
        
        V_0=V_0_n;
        V_1=V_1_n;
    end
    Figure_plot(Z, P_01, P_11, V_0, V_1, q, N, a, w1, w2)
end

function Tran_prob_1 = NS(st, at, mut, w1, w2, a)

Tran_prob_1 = integration([0 1], st, at, [mut 1-mut], w1, w2,a);

end



% Next State Transition

function f = func_coupling(xa, xb, a, w1, w2)

f = (1 - a).*(xa + (1 - xa).*(w1*xb + w2*(1-xb)));

end

function I = integration(X, xa, a, Mu, w1, w2, c)

if c == 1
    g = @graphon_full;
elseif c == 2
    g = @Erdos_Renyi;
elseif c == 3
    g = @State_Block;
else
    g = @Random_Geometric;
end
beta = linspace(0,1,100);
I = 0;
for i = 1:length(beta)
    for j = 1:length(X)
        I = I + func_coupling(xa, X(j), a, w1, w2)*g(0,beta(i))*Mu(X(j)+1);
    end
end

I = I/100;
end
% Graphon 1 Full graph

function g = graphon_full(ia, ib)
g = 1;
end
% Graphon 2 Erdos Renyi
%
function g = Erdos_Renyi(ia, ib)

g = .5;
end
% Graphon 3 SBM

function g = State_Block(ia, ib)

if ia <= .5
    if ib<=.5
        g = .4;
    else
        g = .03;
    end
else
    if ib<=.5
        g = .03;
    else
        g = .4;
    end
end
end

% Graphon 4 RGG
function g = Random_Geometric(ia, ib)
d= min(abs(ib-ia),1-abs(ib-ia));
g = exp(-d/(.5-d)) ;
end

function Figure_plot(Z, P_01, P_11, V_0, V_1, q, N, a, w1, w2)

figure
plot(Z,P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z,P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')
grid on

figure
plot(Z,V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z,V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1-P_01).*(1-q*(1-Z)) + Z.*P_01*1 + 0+ (1-Z).*P_11*1;
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z_0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z_0);
    z_1 = 1-z_0;
    i = floor(z_0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2, a))...
        + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2, a))...
        + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2, a))...
        + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2, a));
    z0_h = [z0_h z_0_n];
    z_0 = z_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

end

==> Arxiv/Matlab_Code/Old_codes/Graphon.m <==
classdef Graphon
    %GRAPHON Summary of this class goes here
    %   Detailed explanation goes here
    
    properties
        erdos_param
        intra_comm
        inter_comm
        graphon_type
    end
    
    methods
        function obj = Graphon(graphon_type, graphon_param)
            
            obj.graphon_type = graphon_type;
            if nargin > 1
                
                if strcmp(graphon_type, 'Erdos-Renyi')
                    obj.erdos_param = graphon_param;
                elseif strcmp(graphon_type, 'stat_block')
                    obj.intra_comm = graphon_param(1);
                    obj.inter_comm = graphon_param(2);
                end
                
            end
        end
        
        % graphon call from outside
        function g = call(obj, alpha, beta)
            if strcmp(obj.graphon_type, 'graphon_full')
                g = 1;
            elseif strcmp(obj.graphon_type, 'Erdos-Renyi')
                g = Erdos_Renyi();
            elseif strcmp(obj.graphon_type, 'Stat_block')
                g = Stat_block(alpha, beta);
            elseif strcmp(obj.graphon_type, 'Random_geometric')
                g = Random_Geometric(alpha, beta);
            end
        end
        
        % Graphon 2 Erdos Renyi
        function g = Erdos_Renyi(obj)
            g = obj.erdos_param;
        end
        % Graphon 3 SBM
        
        function g = Stat_Block(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            if ia <= .5
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            else
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            end
        end
        
        % Graphon 4 Random Geometric Graph
        function g = Random_Geometric(alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            d= min(abs(ib-ia),1-abs(ib-ia));
            g = exp(-d/(.5-d)) ;
        end
        
    end
end



==> Arxiv/Matlab_Code/Old_codes/MFG_1.m <==
clc
clear
T=30; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+1-z0)+ delD*(VH ) ;
            uH_1 = -(k+1-z0)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k+1-z0)+ delD*(VH ) ;
        uH_1 = -(k+1-z0)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Arxiv/Matlab_Code/Old_codes/MFG_2.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1);
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.3;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    for i1=1:length(z0v)
        if (i1 == 29)
            dffdf = 2;
        end
        z0=z0v(i1);
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 && count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
            
            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
        [VL]=reward2go_0_inf(z0v,z0_n,uLm);
        [VH]=reward2go_0_inf(z0v,z0_n,uHm);
        
        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;
        
        % User 1 , state H
        uH_0 = -(k)+ delD*(VH ) ;
        uH_1 = -(k)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end
    
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
    
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Arxiv/Matlab_Code/Old_codes/MFG_2__Deepanshu_Vasal_s_conflicted_copy_2019-12-05_.m <==
clc
clear
T=30; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.2;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k)+ delD*(VH ) ;
        uH_1 = -(k)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Arxiv/Matlab_Code/Old_codes/MFG_Block.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1

w1 = 0.9; % Prob of falling sick when neighbor is sick
w2 = 0; % Prob of falling sick when neighbor is healthy

p = 1; % intra
q = 1; % inter

delD = 0.9; % discount factor for infinite horizon reward.

N = 20; %resolution for g space

Z = (0:N)*(1/N);

P_01 = 0.5*ones(N+1, N+1);
P_11 = zeros(N+1, N+1);

V_0 = zeros(N+1, N+1);
V_1 = zeros(N+1, N+1);

k = 0.2;
L = 0.3;

for t=1:T
    t % DISPLAY
    
    P_01_n = zeros(N+1, N+1);
    P_11_n = zeros(N+1, N+1);
    
    V_0_n = zeros(N+1, N+1);
    V_1_n = zeros(N+1, N+1);
    
    for i1=1:length(Z)
        for i2 = 1:length(Z)
            z1_0 = Z(i1);
            z1_1 = 1 - z1_0;
            
            z2_0 = Z(i2);
            z2_1 = 1 - z2_0;
            
            % Initial equilibrium guess
            p_01 = P_01(i1,i2);
            p_11 = P_11(i1,i2);
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
            
            err = 1;
            count = 0;
            
            while err > 1e-5 && count <=1000
                
                count = count+1;
                z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                    + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
                
                z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                    + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
                
                v_0 = interp2(Z, Z, V_0(:,:), z2_0_n, z1_0_n);
                v_1 = interp2(Z, Z, V_1(:,:), z2_0_n, z1_0_n);
                
                % User 1 state L
                q_00 = 0 + delD* ((1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_01 = -L + delD* ((1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_0s = p_00.*q_00 + p_01.*q_01;
                phi1L_0 = max( 0, q_00 - q_0s);
                phi1L_1 = max( 0, q_01 - q_0s);
                p_01_n = (p_01 + phi1L_1)./ (1 + phi1L_0 + phi1L_1 );
                
                % User 1 state L
                q_10 = -k + delD* ((1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_11 = -k -L + delD* ((1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_1s = p_10.*q_10 + p_11.*q_11;
                phi1H_0 = max( 0, q_10 - q_1s);
                phi1H_1 = max( 0, q_11 - q_1s);
                p_11_n = (p_11 + phi1H_1)./ (1 + phi1H_0 + phi1H_1 );
                
                
                err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                
                p_01 = p_01_n;
                p_11 = p_11_n;
                
                p_00 = 1 - p_01;
                p_10 = 1 - p_11;
                
            end
            
            z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
            
            z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
            
            v_0 = interp2(Z, Z, V_0(:,:), z2_0_n, z1_0_n);
            v_1 = interp2(Z, Z, V_1(:,:), z2_0_n, z1_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
            q_01 = -L + delD* ((1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
            
            % User 1 state L
            q_10 = -k + delD* ((1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
            q_11 = -k -L + delD* ((1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
            
            P_01_n(i1, i2) = p_01;
            P_11_n(i1, i2) = p_11;
            
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
            
            V_0_n(i1, i2) = p_00.*q_00 + p_01.*q_01;
            V_1_n(i1, i2) = p_10.*q_10 + p_11.*q_11;
            
        end
    end
    
    P_01 = P_01_n;
    P_11 = P_11_n;
    
    V_0 = V_0_n;
    V_1 = V_1_n;
    
end

figure
surf(P_01(:,:),'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Probability of taking action repair when healthy')
grid on
figure
surf(P_11(:,:),'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Probability of taking action repair when infected')
grid on;

surf(V_0,'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Value function when state is healthy')
grid on

figure
surf(V_1,'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Value function when state is infected')
grid on

for i1 = 1: length(Z)
    for i2 = 1:length(Z)
        z1_0 = Z(i1);
        z2_0 = Z(i2);
        f1(i1, i2) = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
            + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
            + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
            + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
        
        f2(i1, i2) = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
            + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
            + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
            + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    end
end
figure
surf(f1,'LineWidth',1)
grid on
xlabel('Population of healthy nodes of 1')
ylabel('Population of healthy nodes of 2')
zlabel('\phi(z,\theta[z])')

figure
surf(f2,'LineWidth',1)
grid on
xlabel('Population of healthy nodes of 1')
ylabel('Population of healthy nodes of 2')
zlabel('\phi(z,\theta[z])')

z0_h=[];
z1_h=[];


z1_0 = .5;
z1_0 = .5;

for t=1:1e3
    t
    i1 = floor(z1_0*N) + 1;
    i2 = floor(z2_0*N) + 1;
    p_01 = P_01(i1, i2);
    p_11 = P_11(i1, i2);
    z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
        + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
        + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
        + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    
    z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
        + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
        + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
        + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    z0_h = [z0_h z1_0_n];
    z1_0 = z1_0_n;
    
    z1_h = [z1_h z2_0_n];
    z2_0 = z2_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

figure
hist(z1_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

% Next State Transition

function Tran_prob_1 = NS(st, at, mut1, mut2, p, q, w1, w2)

Tran_prob_1 = .5*p*(1 - at).*(st + (1 - st).*(w1*(1 - mut1) + w2*mut1)) + .5*q*(1 - at).*(st + (1 - st).*(w1*(1 - mut2) + w2*mut2)) ;

end


==> Arxiv/Matlab_Code/Old_codes/MFG_ER.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1

w1 = 0.9; % Prob of falling sick when neighbor is sick
w2 = 0.1; % Prob of falling sick when neighbor is healthy
p = 1;

delD = 0.9; % discount factor for infinite horizon reward.

N = 40; %resolution for g space

Z = (0:N)*(1/N);

P_01 = 0.5*ones(1,N+1);
P_11 = zeros(1,N+1);

V_0 = zeros(1,N+1);
V_1 = zeros(1,N+1);

k = 0.2;
L = 0.4;

for t=1:T
    t % DISPLAY
    
    P_01_n = zeros(1,N+1);
    P_11_n = zeros(1,N+1);
    
    V_0_n = zeros(1,N+1);
    V_1_n = zeros(1,N+1);
    
    for i=1:length(Z)
        
        z_0 = Z(i);
        z_1 = 1 - z_0;
        
        % Initial equilibrium guess
        p_01 = P_01(i);
        p_11 = P_11(i);
        
        p_00 = 1 - p_01;
        p_10 = 1 - p_11;
        
        err = 1;
        count = 0;
        
        
        while err > 1e-5 && count <=10000
            
            count = count+1;
            z_0_n = z_0*p_00*(1 - NS(0, 0, z_0, p, w1, w2))...
                + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
                + z_1*p_10*(1 - NS(1, 0, z_0, p, w1, w2))...
                + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1 - NS(0, 0, z_0, p, w1, w2))*v_0 + NS(0, 0, z_0, p, w1, w2)*v_1);
            q_01 = -L + delD* ((1 - NS(0, 1, z_0, p, w1, w2))*v_0 + NS(0, 1, z_0, p, w1, w2)*v_1);
            q_0s = p_00*q_00 + p_01*q_01;
            phi1L_0 = max( 0, q_00 - q_0s);
            phi1L_1 = max( 0, q_01 - q_0s);
            p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            % User 1 state L
            q_10 = -k + delD* ((1 - NS(1, 0, z_0, p, w1, w2))*v_0 + NS(1, 0, z_0, p, w1, w2)*v_1);
            q_11 = -k -L +  delD* ((1 - NS(1, 1, z_0, p, w1, w2))*v_0 + NS(1, 1, z_0, p, w1, w2)*v_1);
            q_1s = p_10*q_10 + p_11*q_11;
            phi1H_0 = max( 0, q_10 - q_1s);
            phi1H_1 = max( 0, q_11 - q_1s);
            p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            
            err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
            
            p_01 = p_01_n;
            p_11 = p_11_n;
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
        end
        
        z_0_n = z_0*p_00*(1 - NS(0, 0, z_0, p, w1, w2))...
            + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
            + z_1*p_10*(1 - NS(1, 0, z_0, p, w1, w2))...
            + z_1*p_11*(1 - NS(1, 0, z_0, p, w1, w2));
        
        v_0 = interp1(Z, V_0, z_0_n);
        v_1 = interp1(Z, V_1, z_0_n);
        
        % User 1 state L
        q_00 = 0 + delD* ((1 - NS(0, 0, z_0, p, w1, w2))*v_0 + NS(0, 0, z_0, p, w1, w2)*v_1);
        q_01 = -L + delD* ((1 - NS(0, 1, z_0, p, w1, w2))*v_0 + NS(0, 1, z_0, p, w1, w2)*v_1);
        
        % User 1 state L
        q_10 = -k + delD* ((1 - NS(1, 0, z_0, p, w1, w2))*v_0 + NS(1, 0, z_0, p, w1, w2)*v_1);
        q_11 = -k -L + delD* ((1 - NS(1, 1, z_0, p, w1, w2))*v_0 + NS(1, 1, z_0, p, w1, w2)*v_1);
        
        P_01_n(i) = p_01;
        P_11_n(i) = p_11;
        
        
        p_00 = 1 - p_01;
        p_10 = 1 - p_11;
        
        V_0_n(i) = p_00*q_00 + p_01*q_01;
        V_1_n(i) = p_10*q_10 + p_11*q_11;
        
    end
    
    P_01 = P_01_n;
    P_11 = P_11_n;
    
    V_0 = V_0_n;
    V_1 = V_1_n;
    
end

figure
plot(Z, P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z, P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

figure
plot(Z, V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z, V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1 - P_01).*(1 - NS(0, 0, Z, p, w1, w2))...
    + Z.*p_01.*(1 - NS(0, 1, Z, p, w1, w2))...
    + (1 - Z).*(1 - P_11).*(1 - NS(1, 0, Z, p, w1, w2))...
    + (1 - Z).*p_11.*(1 - NS(1, 1, Z, p, w1, w2));
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;

for t=1:1e3
    t
    i = floor(z0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    p_00 = 1 - p_01;
    p_10 = 1 - p_11;
    
    z_0_n = z0*p_00*(1 - NS(0, 0, z0, p, w1, w2))...
        + z0*p_01*(1 - NS(0, 1, z0, p, w1, w2))...
        + (1 - z0)*p_10*(1 - NS(1, 0, z0, p, w1, w2))...
        + (1 - z0)*p_11*(1 - NS(1, 1, z0, p, w1, w2));
    z0_h = [z0_h z_0_n];
    z0 = z_0_n;
    
end

figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')


% Next State Transition

function Tran_prob_1 = NS(st, at, mut, p, w1, w2)

Tran_prob_1 = p*(1 - at)*(st + (1 - st)*(w1*(1 - mut) + w2*mut));

end


==> Arxiv/Matlab_Code/Old_codes/MFG_Renni.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1


q = 0.9; % Prob of falling sick when neighbor is sick

w1 = 0.9;
w2 = 0; % Prob of falling sick when neighbor is healthy
p = 1;

delD = 0.9; % discount factor for infinite horizon reward.

N = 5; %resolution for g space
Z = (0:N)*(1/N);

P_01 = 0.5*ones(1,N+1);
P_11 = zeros(1,N+1);

V_0 = zeros(1,N+1);
V_1 = zeros(1,N+1);

k = 0.2;
L = 0.3;

for t=1:T
    t % DISPLAY
    P_01_n = zeros(1,N+1);
    P_11_n = zeros(1,N+1);
    
    V_0_n=zeros(1,N+1);
    V_1_n=zeros(1,N+1);
    
    for i=1:length(Z)
        z_0 = Z(i);
        z_1 = 1 - z_0;
        % Initial equilibrium guess
        p_01 = P_01(i);
        p_11 = P_11(i);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z_0);
        
        while err > 1e-5 && count <=1000
            count = count+1;
            z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
                + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
                + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
                + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
            
            
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
            q_01 = -L + delD* v_0 ;
            q_0s = (1-p_01)*q_00 + p_01*q_01;
            phi1L_0 = max( 0, q_00 - q_0s);
            phi1L_1 = max( 0, q_01 - q_0s);
            p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            q_10 = -(k)+ delD*(v_1 ) ;
            q_11 = -(k)-L+ delD*(v_0) ;
            q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
            phi1H_0 = max( 0, q_10 - q_1s);
            phi1H_1 = max( 0, q_11 - q_1s);
            p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
            
            p_01 = p_01_n;
            p_11 = p_11_n;
            
        end
        
        z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
            + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
            + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
            + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
        z_0_n
        v_0 = interp1(Z, V_0, z_0_n);
        v_1 = interp1(Z, V_1, z_0_n);
        
        % User 1 state L
        q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
        q_01 = -L + delD* v_0 ;
        
        % User 1 , state H
        q_10 = -(k)+ delD*(v_1 ) ;
        q_11 = -(k)-L+ delD*(v_0) ;
        
        uL = (1-p_01) * q_00 + p_01 * q_01;
        uH = (1-p_11)* q_10 +  (p_11)* q_11;
        
        P_01_n(i)=p_01;
        P_11_n(i)=p_11;
        
        V_0_n(i)=uL;
        V_1_n(i)=uH;
        
    end
    
    P_01=P_01_n;
    P_11=P_11_n;
    
    V_0=V_0_n;
    V_1=V_1_n;
end

figure
plot(Z,P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z,P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')
grid on

figure
plot(Z,V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z,V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1-P_01).*(1-q*(1-Z)) + Z.*P_01*1 + 0+ (1-Z).*P_11*1;
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z_0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z_0);
    i = floor(z_0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
        + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
        + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
        + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
    z0_h = [z0_h z_0_n];
    z_0 = z_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

function Tran_prob_1 = NS(st, at, mut, p, w1, w2)

Tran_prob_1 = p*(1 - at)*(st + (1 - st)*(w1*(1 - mut) + w2*mut));

end


==> Arxiv/Matlab_Code/Old_codes/reward2go_0_inf.m <==
function V0  = reward2go_0_inf( g1v,g_n,u)

f = @(x) interp1(g1v,u,x) ;

V0 = f(g_n);


end


==> Arxiv/Matlab_Code/Seq_decomp.m <==
classdef Seq_decomp
    properties
        
        W;
        cost;
        penalty;
        discount;
        resolution;
        Iteration;
        
        beta_res = 100;
    end
    
    methods
        
        function obj = Seq_decomp(Vaccine, Algo)
            obj.W = Vaccine.W;
            obj.penalty = Vaccine.penalty;
            obj.cost = Vaccine.cost;
            obj.discount = Algo.discount;
            obj.resolution = Algo.resolution;
            obj.Iteration = Algo.Iteration;
        end
        
        function [P, V] = seq_decomp_algo(obj, graphon)
            
            
            k = obj.penalty;
            L = obj.cost;
            
            delD = obj.discount;
            N = obj.resolution;
            
            Z = (0:N)*(1/N);
            
            P = zeros(2, 2, N+1);
            V = zeros(2, N+1);
            
            
            P_01 = 0.5*ones(1,N+1);
            P_11 = zeros(1,N+1);
            
            V_0 = zeros(1,N+1);
            V_1 = zeros(1,N+1);
            
            
            for t = 1:obj.Iteration
                t % DISPLAY
                P_01_n = zeros(1,N+1);
                P_11_n = zeros(1,N+1);
                
                V_0_n = zeros(1,N+1);
                V_1_n = zeros(1,N+1);
                
                for i = 1:length(Z)
                    z_0 = Z(i);
                    z_1 = 1 - z_0;
                    
                    % Initial equilibrium guess
                    p_01 = P_01(i);
                    p_11 = P_11(i);
                    
                    err = 1;
                    count = 0;
                    
                    
                    while err > 1e-5 && count <=1000
                        count = count+1;
                        
                        T = obj.Tran_prob(z_0,graphon);
                        
                        z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                            + z_0*p_01*T(1,1,2)...
                            + z_1*(1 - p_11)*T(2,1,1)...
                            + z_1*p_11*T(2,1,2);
                        
                        
                        
                        v_0 = interp1(Z, V_0, z_0_n);
                        v_1 = interp1(Z, V_1, z_0_n);
                        
                        % User 1 state L
                        q_00 = 0 + delD*(T(1,1,1)*v_0 + T(1,2,1)*v_1);
                        q_01 = -L + delD*(T(1,1,2)*v_0 + T(1,2,2)*v_1);
                        q_0s = (1-p_01)*q_00 + p_01*q_01;
                        phi1L_0 = max( 0, q_00 - q_0s);
                        phi1L_1 = max( 0, q_01 - q_0s);
                        p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                        
                        
                        % User 1 , state H
                        q_10 = -(k)+ delD*(T(2,1,1)*v_0 + T(2,2,1)*v_1);
                        q_11 = -(k)-L+ delD*(T(2,1,2)*v_0 + T(2,2,2)*v_1);
                        q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
                        phi1H_0 = max( 0, q_10 - q_1s);
                        phi1H_1 = max( 0, q_11 - q_1s);
                        p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
                        
                        err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                        
                        p_01 = p_01_n;
                        p_11 = p_11_n;
                        
                    end
                    
                    T = obj.Tran_prob(z_0,graphon);
                    z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                        + z_0*p_01*T(1,1,2)...
                        + z_1*(1 - p_11)*T(2,1,1)...
                        + z_1*p_11*T(2,1,2);
                    
                    v_0 = interp1(Z, V_0, z_0_n);
                    v_1 = interp1(Z, V_1, z_0_n);
                    
                    % User 1 state L
                    q_00 = 0 + delD*(T(1,1,1)*v_0 + T(1,2,1)*v_1);
                    q_01 = -L + delD*(T(1,1,2)*v_0 + T(1,2,2)*v_1);
                    
                    % User 1 , state H
                    q_10 = -(k)+ delD*(T(2,1,1)*v_0 + T(2,2,1)*v_1);
                    q_11 = -(k)-L+ delD*(T(2,1,2)*v_0 + T(2,2,2)*v_1);
                    
                    
                    uL = (1-p_01) * q_00 + p_01*q_01;
                    uH = (1-p_11)* q_10 +  p_11*q_11;
                    
                    P_01_n(i)=p_01;
                    P_11_n(i)=p_11;
                    
                    V_0_n(i)=uL;
                    V_1_n(i)=uH;
                    
                end
                
                P_01=P_01_n;
                P_11=P_11_n;
                
                V_0=V_0_n;
                V_1=V_1_n;
            end
            P(1,1,:) = 1 - P_01;
            P(1,2,:) = P_01;
            P(2,1,:) = 1 - P_11;
            P(2,2,:) = P_11;
            
            V(1,:) = V_0;
            V(2,:) = V_1;
            
        end
        
        % Next State Transition
        
        function T = Tran_prob(obj,mut,  graphon)
            
            T1 = obj.integration(0, 0 , [mut 1-mut],  graphon);
            T2 = obj.integration(1, 0 , [mut 1-mut],  graphon);
            T3 = obj.integration(0, 1 , [mut 1-mut],  graphon);
            T4 = obj.integration(1, 1 , [mut 1-mut],  graphon);
            
            T(1, 1, 1) = 1 - T1;
            T(1, 2, 1) = T1;
            T(2, 1, 1) = 1 - T2;
            T(2, 2, 1) = T2;
            
            T(1, 1, 2) = 1 - T3;
            T(1, 2, 2) = T3;
            T(2, 1, 2) = 1 - T4;
            T(2, 2, 2) = T4;
            
            
        end
        
        function f = func_coupling(obj, alpha_state, beta_state, action)
            
            alphaS = alpha_state;
            betaS = beta_state;
            f = (1 - action).*(alphaS + (1 - alphaS).*(obj.W*betaS));
            
        end
        
        function I = integration(obj, alphaS, action, Mu, graphon)
            
            
            beta = linspace(0,1,100);
            I = 0;
            for i = 1:length(beta)
                for j = 1:2
                    betaS = j - 1;
                    I = I + obj.func_coupling(alphaS, betaS, action)*graphon.call(0,beta(i))*Mu(j);
                end
            end
            
            I = I/100;
        end
        
        
        function Phi = PhiFunction(obj, P, graphon)
            
            N = obj.resolution;
            
            Z = (0:N)*(1/N);
            Phi = zeros(N+1,1);
            
            for i = 1:length(Z)
                z_0 = Z(i);
                z_1 = 1 - z_0;
                T = obj.Tran_prob(z_0, graphon);
                p_01 = squeeze(P(1,2,i));
                p_11 = squeeze(P(2,2,i));
                
                Phi(i) = z_0*(1 - p_01)*T(1,1,1)...
                    + z_0*p_01*T(1,1,2)...
                    + z_1*(1 - p_11)*T(2,1,1)...
                    + z_1*p_11*T(2,1,2);
            end
            
        end
        
        function Eq = Mean_Field_Equilibrium(obj, P, graphon)
            
            Eq = zeros(1e2,1);
            z_0 = 0.5;
            N = obj.resolution;
            for t=1:1e2
                z_1 =  1-z_0;
                i = floor(z_0*N)+1;
                p_01 = squeeze(P(1,2,i));
                p_11 = squeeze(P(2,2,i));
                
                T = obj.Tran_prob(z_0, graphon);
                
                z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                    + z_0*p_01*T(1,1,2)...
                    + z_1*(1 - p_11)*T(2,1,1)...
                    + z_1*p_11*T(2,1,2);
                Eq(t) = z_0_n;
                z_0 = z_0_n;
            end
            
        end
    end
end

==> Matlab_Code/Graphon Team/Graphon.m <==
classdef Graphon
    %GRAPHON Summary of this class goes here
    %   Detailed explanation goes here
    
    properties
        erdos_param
        intra_comm
        inter_comm
        graphon_type
    end
    
    methods
        function obj = Graphon(graphon_type, graphon_param)
            
            obj.graphon_type = graphon_type;
            if nargin > 1
                
                if strcmp(graphon_type, 'Erdos_Renyi')
                    obj.erdos_param = graphon_param;
                elseif strcmp(graphon_type, 'Stochastic_Block')
                    obj.intra_comm = graphon_param(1);
                    obj.inter_comm = graphon_param(2);
                end
                
            end
        end
        
        % graphon call from outside
        function g = call(obj, alpha, beta)
            if strcmp(obj.graphon_type, 'Graphon_Full')
                g = 1;
            elseif strcmp(obj.graphon_type, 'Erdos_Renyi')
                g = obj.Erdos_Renyi();
            elseif strcmp(obj.graphon_type, 'Stochastic_Block')
                g = obj.Stat_Block(alpha, beta);
            elseif strcmp(obj.graphon_type, 'Random_Geometric')
                g = obj.Random_Geometric(alpha, beta);
            end
        end
        
        % Graphon 2 Erdos Renyi
        function g = Erdos_Renyi(obj)
            g = obj.erdos_param;
        end
        % Graphon 3 SBM
        
        function g = Stat_Block(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            if ia <= .5
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            else
                if ib<=.5
                    g = obj.inter_comm;
                else
                    g = obj.intra_comm;
                end
            end
        end
        
        % Graphon 4 Random Geometric Graph
        function g = Random_Geometric(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            d= min(abs(ib-ia),1-abs(ib-ia));
            g = exp(-d/(.5-d)) ;
        end
        
    end
end



==> Matlab_Code/Graphon Team/Graphon_team.m <==
clc
clearvars;
close all;

%{
Graphon_Full: No Parameters
Erdos_Renyi: 1 Parameter for probability
Stochastic_Block: 2 paramters, intra and inter probs
Random_Geometric: No Parameters
%}

graphon1 = Graphon('Graphon_Full');
graphon2 = Graphon('Erdos_Renyi', .8);
graphon3 = Graphon('Stochastic_Block', [.9 .4]);
graphon4 = Graphon('Random_Geometric');

Vaccine.W = .9;
Vaccine.cost = .3;
Vaccine.penalty = .2;

Algo.resolution = 20;
Algo.Iteration = 40;
Algo.discount = .9;

Sq_dec = Seq_decomp(Vaccine, Algo);

[P1, V1] = Sq_dec.seq_decomp_algo(graphon1);
[P2, V2] = Sq_dec.seq_decomp_algo(graphon2);
[P3, V3] = Sq_dec.seq_decomp_algo(graphon3);
[P4, V4] = Sq_dec.seq_decomp_algo(graphon4);


% Phi Function
Ph1 = Sq_dec.PhiFunction(P1, graphon1);
Ph2 = Sq_dec.PhiFunction(P2, graphon2);
Ph3 = Sq_dec.PhiFunction(P3, graphon3);
Ph4 = Sq_dec.PhiFunction(P4, graphon4);



% Mean Field Equilibrium
Eq1 = Sq_dec.Mean_Field_Equilibrium(P1, graphon1);
Eq2 = Sq_dec.Mean_Field_Equilibrium(P2, graphon2);
Eq3 = Sq_dec.Mean_Field_Equilibrium(P3, graphon3);
Eq4 = Sq_dec.Mean_Field_Equilibrium(P4, graphon4);

% Plot Policies
X = linspace(0, 1, Algo.resolution + 1);

figure
subplot(2,2,1)
plot(X, squeeze(P1(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Policy_0','-deps')

figure

subplot(2,2,1)
plot(X, squeeze(P1(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Policy_1','-deps')

% Plot Value functions



figure

subplot(2,2,1)
plot(X, squeeze(V1(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(V2(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(V3(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(V4(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Value_0','-deps')


% Mean Field Evolution
figure

subplot(2,2,1)
plot(X, Ph1, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, Ph2, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, Ph3, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, Ph4, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Phi','-deps')


% Plot Mean Field Equilibrium
figure

subplot(2,2,1)
plot(1:length(Eq1), Eq1, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(1:length(Eq2), Eq2, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(1:length(Eq3), Eq3, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(1:length(Eq4), Eq4, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/MFE','-deps')


==> Matlab_Code/Graphon Team/Seq_decomp.m <==
classdef Seq_decomp

    properties

        W;
        cost;
        penalty;
        discount;
        resolution;
        Iteration;

        beta_res = 100;
    end

    methods

        function obj = Seq_decomp(Vaccine, Algo)
            obj.W = Vaccine.W;
            obj.penalty = Vaccine.penalty;
            obj.cost = Vaccine.cost;
            obj.discount = Algo.discount;
            obj.resolution = Algo.resolution;
            obj.Iteration = Algo.Iteration;
        end

        function [P, V] = seq_decomp_algo(obj, graphon)

            k = obj.penalty;
            L = obj.cost;

            delD = obj.discount;
            N = obj.resolution;

            Z = (0:N) * (1 / N);

            P = zeros(2, 2, N + 1);
            V = zeros(1,N + 1);

            P_01 = 0.5 * ones(1, N + 1);
            P_11 = zeros(1, N + 1);

            V_0 = zeros(1,N + 1);

            for t = 1:obj.Iteration
                t% DISPLAY
                P_01_n = zeros(1, N + 1);
                P_11_n = zeros(1, N + 1);

                V_0_n = zeros(1,N + 1);

                for i = 1:length(Z)
                    z_0 = Z(i);
                    z_1 = 1 - z_0;

                    % Initial equilibrium guess
                    p_01 = P_01(i);
                    p_11 = P_11(i);
                    
                    p_00 = 1 - p_01;
                    p_10 = 1 - p_11;

                    err = 1;
                    count = 0;

                    while err > 1e-5 && count <= 1000
                        count = count + 1;

                        T = obj.Tran_prob(z_0, graphon);

                        z_0_n = z_0 * (1 - p_01) * T(1, 1, 1) ...
                            + z_0 * p_01 * T(1, 1, 2) ...
                            + z_1 * (1 - p_11) * T(2, 1, 1) ...
                            + z_1 * p_11 * T(2, 1, 2);

                        v_0 = interp1(Z, V_0, z_0_n);

                        q_0 = obj.Cum_reward(0) + delD * v_0;
                        q_1 = obj.Cum_reward(1) + delD * v_0;
                        q_0s = (p_00 + p_10) * q_0 + (p_01 + p_11) * q_1;
                        phi1L_0 = max(0, q_0 - q_0s);
                        phi1L_1 = max(0, q_1 - q_0s);
                        p_01_n = (p_01 + phi1L_1) / (1 + phi1L_0 + phi1L_1);
                        p_11_n = (p_11 + phi1L_1) / (1 + phi1L_0 + phi1L_1);
                        err = norm([p_01 p_11] - [p_01_n p_11_n]);

                        p_01 = p_01_n;
                        p_11 = p_11_n;

                    end

                    T = obj.Tran_prob(z_0, graphon);
                    z_0_n = z_0 * (1 - p_01) * T(1, 1, 1) ...
                        + z_0 * p_01 * T(1, 1, 2) ...
                        + z_1 * (1 - p_11) * T(2, 1, 1) ...
                        + z_1 * p_11 * T(2, 1, 2);

                    v_0 = interp1(Z, V_0, z_0_n);

                    q_0 = obj.Cum_reward(0) + delD * v_0;
                    q_1 = obj.Cum_reward(1) + delD * v_0;

                    u = (p_00 + p_10) * q_0 + (p_01 + p_11) * q_1;

                    P_01_n(i) = p_01;
                    P_11_n(i) = p_11;

                    V_0_n(i) = u;

                end

                P_01 = P_01_n;
                P_11 = P_11_n;

                V_0 = V_0_n;
            end

            P(1, 1, :) = 1 - P_01;
            P(1, 2, :) = P_01;
            P(2, 1, :) = 1 - P_11;
            P(2, 2, :) = P_11;

            V(:) = V_0;

        end

        % Cumulative Reward for the team
        function Rc = Cum_reward(obj, action)
            Alpha = linspace(0, 1, 100);
            r = 0;

            for alpha = Alpha

                for alphaS = 1:2
                    r = r + Reward(obj, alphaS, action);
                end

            end
            Rc = r/100;

        end

        function r = Reward(obj, xt, at)
            r = -(obj.penalty * xt - obj.cost * at);
        end

        % Next State Transition

        function T = Tran_prob(obj, mut, graphon)

            T1 = obj.integration(0, 0, [mut 1 - mut], graphon);
            T2 = obj.integration(1, 0, [mut 1 - mut], graphon);
            T3 = obj.integration(0, 1, [mut 1 - mut], graphon);
            T4 = obj.integration(1, 1, [mut 1 - mut], graphon);

            T(1, 1, 1) = 1 - T1;
            T(1, 2, 1) = T1;
            T(2, 1, 1) = 1 - T2;
            T(2, 2, 1) = T2;

            T(1, 1, 2) = 1 - T3;
            T(1, 2, 2) = T3;
            T(2, 1, 2) = 1 - T4;
            T(2, 2, 2) = T4;

        end

        function f = func_coupling(obj, alpha_state, beta_state, action)

            alphaS = alpha_state;
            betaS = beta_state;
            f = (1 - action) .* (alphaS + (1 - alphaS) .* (obj.W * betaS));

        end

        function I = integration(obj, alphaS, action, Mu, graphon)

            beta = linspace(0, 1, 100);
            I = 0;

            for i = 1:length(beta)

                for j = 1:2
                    betaS = j - 1;
                    I = I + obj.func_coupling(alphaS, betaS, action) * graphon.call(0, beta(i)) * Mu(j);
                end

            end

            I = I / 100;
        end

        function Phi = PhiFunction(obj, P, graphon)

            N = obj.resolution;

            Z = (0:N) * (1 / N);
            Phi = zeros(N + 1, 1);

            for i = 1:length(Z)
                z_0 = Z(i);
                z_1 = 1 - z_0;
                T = obj.Tran_prob(z_0, graphon);
                p_01 = squeeze(P(1, 2, i));
                p_11 = squeeze(P(2, 2, i));

                Phi(i) = z_0 * (1 - p_01) * T(1, 1, 1) ...
                    + z_0 * p_01 * T(1, 1, 2) ...
                    + z_1 * (1 - p_11) * T(2, 1, 1) ...
                    + z_1 * p_11 * T(2, 1, 2);
            end

        end

        function Eq = Mean_Field_Equilibrium(obj, P, graphon)

            Eq = zeros(1e2, 1);
            z_0 = 0.5;
            N = obj.resolution;

            for t = 1:1e2
                z_1 = 1 - z_0;
                i = floor(z_0 * N) + 1;
                p_01 = squeeze(P(1, 2, i));
                p_11 = squeeze(P(2, 2, i));

                T = obj.Tran_prob(z_0, graphon);

                z_0_n = z_0 * (1 - p_01) * T(1, 1, 1) ...
                    + z_0 * p_01 * T(1, 1, 2) ...
                    + z_1 * (1 - p_11) * T(2, 1, 1) ...
                    + z_1 * p_11 * T(2, 1, 2);
                Eq(t) = z_0_n;
                z_0 = z_0_n;
            end

        end

    end

end


==> Matlab_Code/Graphon.m <==
classdef Graphon
    %GRAPHON Summary of this class goes here
    %   Detailed explanation goes here
    
    properties
        erdos_param
        intra_comm
        inter_comm
        graphon_type
    end
    
    methods
        function obj = Graphon(graphon_type, graphon_param)
            
            obj.graphon_type = graphon_type;
            if nargin > 1
                
                if strcmp(graphon_type, 'Erdos_Renyi')
                    obj.erdos_param = graphon_param;
                elseif strcmp(graphon_type, 'Stochastic_Block')
                    obj.intra_comm = graphon_param(1);
                    obj.inter_comm = graphon_param(2);
                end
                
            end
        end
        
        % graphon call from outside
        function g = call(obj, alpha, beta)
            if strcmp(obj.graphon_type, 'Graphon_Full')
                g = 1;
            elseif strcmp(obj.graphon_type, 'Erdos_Renyi')
                g = obj.Erdos_Renyi();
            elseif strcmp(obj.graphon_type, 'Stochastic_Block')
                g = obj.Stat_Block(alpha, beta);
            elseif strcmp(obj.graphon_type, 'Random_Geometric')
                g = obj.Random_Geometric(alpha, beta);
            end
        end
        
        % Graphon 2 Erdos Renyi
        function g = Erdos_Renyi(obj)
            g = obj.erdos_param;
        end
        % Graphon 3 SBM
        
        function g = Stat_Block(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            if ia <= .5
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            else
                if ib<=.5
                    g = obj.inter_comm;
                else
                    g = obj.intra_comm;
                end
            end
        end
        
        % Graphon 4 Random Geometric Graph
        function g = Random_Geometric(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            d= min(abs(ib-ia),1-abs(ib-ia));
            g = exp(-d/(.5-d)) ;
        end
        
    end
end



==> Matlab_Code/Graphon_main.m <==
clc
clearvars;
close all;

%{
Graphon_Full: No Parameters
Erdos_Renyi: 1 Parameter for probability
Stochastic_Block: 2 paramters, intra and inter probs
Random_Geometric: No Parameters
%}

graphon1 = Graphon('Graphon_Full');
graphon2 = Graphon('Erdos_Renyi', .8);
graphon3 = Graphon('Stochastic_Block', [.9 .4]);
graphon4 = Graphon('Random_Geometric');

Vaccine.W = .9;
Vaccine.cost = .3;
Vaccine.penalty = .2;

Algo.resolution = 20;
Algo.Iteration = 40;
Algo.discount = .9;

Sq_dec = Seq_decomp(Vaccine, Algo);

[P1, V1] = Sq_dec.seq_decomp_algo(graphon1);
[P2, V2] = Sq_dec.seq_decomp_algo(graphon2);
[P3, V3] = Sq_dec.seq_decomp_algo(graphon3);
[P4, V4] = Sq_dec.seq_decomp_algo(graphon4);


% Phi Function
Ph1 = Sq_dec.PhiFunction(P1, graphon1);
Ph2 = Sq_dec.PhiFunction(P2, graphon2);
Ph3 = Sq_dec.PhiFunction(P3, graphon3);
Ph4 = Sq_dec.PhiFunction(P4, graphon4);



% Mean Field Equilibrium
Eq1 = Sq_dec.Mean_Field_Equilibrium(P1, graphon1);
Eq2 = Sq_dec.Mean_Field_Equilibrium(P2, graphon2);
Eq3 = Sq_dec.Mean_Field_Equilibrium(P3, graphon3);
Eq4 = Sq_dec.Mean_Field_Equilibrium(P4, graphon4);

% Plot Policies
X = linspace(0, 1, Algo.resolution + 1);

figure
subplot(2,2,1)
plot(X, squeeze(P1(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(1,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert0, \mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Policy_0','-deps')

figure

subplot(2,2,1)
plot(X, squeeze(P1(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(P2(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(P3(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(P4(2,2,:)), 'LineWidth', 1)
ylim([0 1])
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\sigma(1\vert 1, \mu)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Policy_1','-deps')

% Plot Value functions



figure

subplot(2,2,1)
plot(X, squeeze(V1(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(V2(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(V3(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(V4(1,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Value_0','-deps')

figure

subplot(2,2,1)
plot(X, squeeze(V1(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, squeeze(V2(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, squeeze(V3(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, squeeze(V4(2,:)), 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('V', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Value_1','-deps')

% Mean Field Evolution
figure

subplot(2,2,1)
plot(X, Ph1, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(X, Ph2, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(X, Ph3, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(X, Ph4, 'LineWidth', 1)
xlabel('Fraction of healthy, $\mu$', 'interpreter', 'latex')
ylabel('$\phi(\mu,\gamma)$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/Phi','-deps')


% Plot Mean Field Equilibrium
figure

subplot(2,2,1)
plot(1:length(Eq1), Eq1, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Fully Connected Graph')
grid on

subplot(2,2,2)
plot(1:length(Eq2), Eq2, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Erdos-Renyi Graph')
grid on

subplot(2,2,3)
plot(1:length(Eq3), Eq3, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Statistical Block Graph')
grid on
%
subplot(2,2,4)
plot(1:length(Eq4), Eq4, 'LineWidth', 1)
xlabel('Time Iteration, $t$', 'interpreter', 'latex')
ylabel('$\mu$', 'interpreter', 'latex')
title('Random Geometric Graph')
grid on

% print('Figures/MFE','-deps')


==> Matlab_Code/Old_codes/GMFG_2.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=1.2;

Np=100;
av= 0:1/Np:1;
bv = 0:1/Np:1;

%% Graphon 1 Full graph

% for ia=1:Np
%     for ib = 1:Np
%         g(ia,ib) = 1;
%     end
% end

%% Graphon 2 Erdos Renyi
p = 0.2;

for ia=1:Np
    for ib = 1:Np
        g(ia,ib) = p;
    end
end


%% Graphon 3 SBM
% p=0.4;
% q= 0.05;
% 
% for ia=1:Np
%     for ib = 1:Np
%         g(ia,ib) = q;
%     end
% end
% for ia=1:Np/2
%     for ib = 1:Np/2
%         g(ia,ib) = p;
%     end
% end
% 
% for ia=Np/2+1:Np
%     for ib = Np/2+1:Np
%         g(ia,ib) = p;
%     end
% end

%% Graphon 4 RGG

% for ia=1:Np
%     for ib = 1:Np
%         
%         d(ia,ib) = min(abs(bv(ib)-av(ia)),1-abs(bv(ib)-av(ia)));
            
           %k = ??;
           % r0 = ??;

%         g(ia,ib) = k*exp(-r0*d(ia,ib)/(1-d(ia,ib))) ; 
%         
%          if(d(ia,ib)<0.1)
%         g(ia,ib) = 1 ;
%         else
%             g(ia,ib) = 0;
%         end
%     end   
% end

%%
%f(x_1,a,x_2) = f(x_1,a,1)g
%l(x_1,a,x_2) = 


%%

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k+1)+ delD*(VH ) ;
        uH_1 = -(k+1)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Matlab_Code/Old_codes/General_graphon.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1


q = 0.9; % Prob of falling sick when neighbor is sick

w1 = 0.9;
w2 = 0; % Prob of falling sick when neighbor is healthy

delD = 0.9; % discount factor for infinite horizon reward.



k = 0.2;
L = 0.3;

for a = 1
    N = 40; %resolution for g space
    Z = (0:N)*(1/N);
    
    P_01 = 0.5*ones(1,N+1);
    P_11 = zeros(1,N+1);
    
    V_0 = zeros(1,N+1);
    V_1 = zeros(1,N+1);
    
    
    for t=1:T
        t % DISPLAY
        P_01_n = zeros(1,N+1);
        P_11_n = zeros(1,N+1);
        
        V_0_n=zeros(1,N+1);
        V_1_n=zeros(1,N+1);
        
        for i=1:length(Z)
            z_0 = Z(i);
            z_1 = 1 - z_0;
            
            % Initial equilibrium guess
            p_01 = P_01(i);
            p_11 = P_11(i);
            
            err = 1;
            count = 0;
            
            qz = q*(1-z_0);
            
            while err > 1e-5 && count <=1000
                count = count+1;
                
                z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2,a))...
                    + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2,a))...
                    + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2,a))...
                    + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2,a));
                
                
                
                v_0 = interp1(Z, V_0, z_0_n);
                v_1 = interp1(Z, V_1, z_0_n);
                
                % User 1 state L
                q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
                q_01 = -L + delD* v_0 ;
                q_0s = (1-p_01)*q_00 + p_01*q_01;
                phi1L_0 = max( 0, q_00 - q_0s);
                phi1L_1 = max( 0, q_01 - q_0s);
                p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                
                
                % User 1 , state H
                q_10 = -(k)+ delD*(v_1 ) ;
                q_11 = -(k)-L+ delD*(v_0) ;
                q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
                phi1H_0 = max( 0, q_10 - q_1s);
                phi1H_1 = max( 0, q_11 - q_1s);
                p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
                
                err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                
                p_01 = p_01_n;
                p_11 = p_11_n;
                
            end
            
            z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2, a))...
                + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2,a))...
                + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2,a))...
                + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2,a));
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
            q_01 = -L + delD* v_0 ;
            
            % User 1 , state H
            q_10 = -(k)+ delD*(v_1 ) ;
            q_11 = -(k)-L+ delD*(v_0) ;
            
            uL = (1-p_01) * q_00 + p_01 * q_01;
            uH = (1-p_11)* q_10 +  (p_11)* q_11;
            
            P_01_n(i)=p_01;
            P_11_n(i)=p_11;
            
            V_0_n(i)=uL;
            V_1_n(i)=uH;
            
        end
        
        P_01=P_01_n;
        P_11=P_11_n;
        
        V_0=V_0_n;
        V_1=V_1_n;
    end
    Figure_plot(Z, P_01, P_11, V_0, V_1, q, N, a, w1, w2)
end

function Tran_prob_1 = NS(st, at, mut, w1, w2, a)

Tran_prob_1 = integration([0 1], st, at, [mut 1-mut], w1, w2,a);

end



% Next State Transition

function f = func_coupling(xa, xb, a, w1, w2)

f = (1 - a).*(xa + (1 - xa).*(w1*xb + w2*(1-xb)));

end

function I = integration(X, xa, a, Mu, w1, w2, c)

if c == 1
    g = @graphon_full;
elseif c == 2
    g = @Erdos_Renyi;
elseif c == 3
    g = @State_Block;
else
    g = @Random_Geometric;
end
beta = linspace(0,1,100);
I = 0;
for i = 1:length(beta)
    for j = 1:length(X)
        I = I + func_coupling(xa, X(j), a, w1, w2)*g(0,beta(i))*Mu(X(j)+1);
    end
end

I = I/100;
end
% Graphon 1 Full graph

function g = graphon_full(ia, ib)
g = 1;
end
% Graphon 2 Erdos Renyi
%
function g = Erdos_Renyi(ia, ib)

g = .5;
end
% Graphon 3 SBM

function g = State_Block(ia, ib)

if ia <= .5
    if ib<=.5
        g = .4;
    else
        g = .03;
    end
else
    if ib<=.5
        g = .03;
    else
        g = .4;
    end
end
end

% Graphon 4 RGG
function g = Random_Geometric(ia, ib)
d= min(abs(ib-ia),1-abs(ib-ia));
g = exp(-d/(.5-d)) ;
end

function Figure_plot(Z, P_01, P_11, V_0, V_1, q, N, a, w1, w2)

figure
plot(Z,P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z,P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')
grid on

figure
plot(Z,V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z,V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1-P_01).*(1-q*(1-Z)) + Z.*P_01*1 + 0+ (1-Z).*P_11*1;
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z_0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z_0);
    z_1 = 1-z_0;
    i = floor(z_0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, w1, w2, a))...
        + z_0*p_01*(1 - NS(0, 1, z_0, w1, w2, a))...
        + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, w1, w2, a))...
        + z_1*p_11*(1 - NS(1, 1, z_0, w1, w2, a));
    z0_h = [z0_h z_0_n];
    z_0 = z_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

end

==> Matlab_Code/Old_codes/Graphon.m <==
classdef Graphon
    %GRAPHON Summary of this class goes here
    %   Detailed explanation goes here
    
    properties
        erdos_param
        intra_comm
        inter_comm
        graphon_type
    end
    
    methods
        function obj = Graphon(graphon_type, graphon_param)
            
            obj.graphon_type = graphon_type;
            if nargin > 1
                
                if strcmp(graphon_type, 'Erdos-Renyi')
                    obj.erdos_param = graphon_param;
                elseif strcmp(graphon_type, 'stat_block')
                    obj.intra_comm = graphon_param(1);
                    obj.inter_comm = graphon_param(2);
                end
                
            end
        end
        
        % graphon call from outside
        function g = call(obj, alpha, beta)
            if strcmp(obj.graphon_type, 'graphon_full')
                g = 1;
            elseif strcmp(obj.graphon_type, 'Erdos-Renyi')
                g = Erdos_Renyi();
            elseif strcmp(obj.graphon_type, 'Stat_block')
                g = Stat_block(alpha, beta);
            elseif strcmp(obj.graphon_type, 'Random_geometric')
                g = Random_Geometric(alpha, beta);
            end
        end
        
        % Graphon 2 Erdos Renyi
        function g = Erdos_Renyi(obj)
            g = obj.erdos_param;
        end
        % Graphon 3 SBM
        
        function g = Stat_Block(obj, alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            if ia <= .5
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            else
                if ib<=.5
                    g = obj.intra_comm;
                else
                    g = obj.inter_comm;
                end
            end
        end
        
        % Graphon 4 Random Geometric Graph
        function g = Random_Geometric(alpha, beta)
            
            ia = alpha;
            ib = beta;
            
            d= min(abs(ib-ia),1-abs(ib-ia));
            g = exp(-d/(.5-d)) ;
        end
        
    end
end



==> Matlab_Code/Old_codes/MFG_1.m <==
clc
clear
T=30; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+1-z0)+ delD*(VH ) ;
            uH_1 = -(k+1-z0)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k+1-z0)+ delD*(VH ) ;
        uH_1 = -(k+1-z0)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-q) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Matlab_Code/Old_codes/MFG_2.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1);
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.3;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    for i1=1:length(z0v)
        if (i1 == 29)
            dffdf = 2;
        end
        z0=z0v(i1);
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 && count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
            
            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
        [VL]=reward2go_0_inf(z0v,z0_n,uLm);
        [VH]=reward2go_0_inf(z0v,z0_n,uHm);
        
        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;
        
        % User 1 , state H
        uH_0 = -(k)+ delD*(VH ) ;
        uH_1 = -(k)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end
    
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
    
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Matlab_Code/Old_codes/MFG_2__Deepanshu_Vasal_s_conflicted_copy_2019-12-05_.m <==
clc
clear
T=30; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=40; %resolution for g space
z0v=(0:N)*(1/N);
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); 
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.2;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z0v)
        z0=z0v(i1);  
        
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z0);
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_n = z_t(1)*(1-pL)*Q_x(1|1,1,z_t) + z_t(1)*pL*Q_x(1|1,2,z_t) + z_t(2)*(1-pH)*Q_x(1|2,1,z_t)+ z_t(2)*pH*Q_x(1|2,2,z_t);
            z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;

            [VL]=reward2go_0_inf(z0v,z0_n,uLm);
            [VH]=reward2go_0_inf(z0v,z0_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            
            pL = pL_n;
            pH = pH_n;
            
        end
        
        z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+ (1-z0)*pH*1;
       [VL]=reward2go_0_inf(z0v,z0_n,uLm);
       [VH]=reward2go_0_inf(z0v,z0_n,uHm);

        % User 1 state L
        uL_0 = 0 + delD* ((1-qz)*VL + qz*VH) ;
        uL_1 = -L + delD* VL ;

        % User 1 , state H
        uH_0 = -(k)+ delD*(VH ) ;
        uH_1 = -(k)-L+ delD*(VL) ;
        
        uL = (1-pL) * uL_0 + pL * uL_1;
        uH = (1-pH)* uH_0 +  (pH)* uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;
        
    end

    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z0v,pLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(z0v,pHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

grid on
figure
plot(z0v,uLm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(z0v,uHm,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = z0v.*(1-pLm).*(1-q*(1-z0v)) + z0v.*pLm*1 + 0+ (1-z0v).*pHm*1;
figure
plot(z0v,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z0);
    i1 = floor(z0*N)+1;    
    pL = pLm(i1);
    pH = pHm(i1);
    z0_n = z0*(1-pL)*(1-qz) + z0*pL*1 + 0+(1-z0)*pH*1;
    z0_h = [z0_h z0_n];
    z0 = z0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')



==> Matlab_Code/Old_codes/MFG_Block.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1

w1 = 0.9; % Prob of falling sick when neighbor is sick
w2 = 0; % Prob of falling sick when neighbor is healthy

p = 1; % intra
q = 1; % inter

delD = 0.9; % discount factor for infinite horizon reward.

N = 20; %resolution for g space

Z = (0:N)*(1/N);

P_01 = 0.5*ones(N+1, N+1);
P_11 = zeros(N+1, N+1);

V_0 = zeros(N+1, N+1);
V_1 = zeros(N+1, N+1);

k = 0.2;
L = 0.3;

for t=1:T
    t % DISPLAY
    
    P_01_n = zeros(N+1, N+1);
    P_11_n = zeros(N+1, N+1);
    
    V_0_n = zeros(N+1, N+1);
    V_1_n = zeros(N+1, N+1);
    
    for i1=1:length(Z)
        for i2 = 1:length(Z)
            z1_0 = Z(i1);
            z1_1 = 1 - z1_0;
            
            z2_0 = Z(i2);
            z2_1 = 1 - z2_0;
            
            % Initial equilibrium guess
            p_01 = P_01(i1,i2);
            p_11 = P_11(i1,i2);
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
            
            err = 1;
            count = 0;
            
            while err > 1e-5 && count <=1000
                
                count = count+1;
                z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                    + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
                
                z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                    + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                    + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
                
                v_0 = interp2(Z, Z, V_0(:,:), z2_0_n, z1_0_n);
                v_1 = interp2(Z, Z, V_1(:,:), z2_0_n, z1_0_n);
                
                % User 1 state L
                q_00 = 0 + delD* ((1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_01 = -L + delD* ((1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_0s = p_00.*q_00 + p_01.*q_01;
                phi1L_0 = max( 0, q_00 - q_0s);
                phi1L_1 = max( 0, q_01 - q_0s);
                p_01_n = (p_01 + phi1L_1)./ (1 + phi1L_0 + phi1L_1 );
                
                % User 1 state L
                q_10 = -k + delD* ((1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_11 = -k -L + delD* ((1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
                q_1s = p_10.*q_10 + p_11.*q_11;
                phi1H_0 = max( 0, q_10 - q_1s);
                phi1H_1 = max( 0, q_11 - q_1s);
                p_11_n = (p_11 + phi1H_1)./ (1 + phi1H_0 + phi1H_1 );
                
                
                err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                
                p_01 = p_01_n;
                p_11 = p_11_n;
                
                p_00 = 1 - p_01;
                p_10 = 1 - p_11;
                
            end
            
            z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
            
            z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
                + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
                + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
                + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
            
            v_0 = interp2(Z, Z, V_0(:,:), z2_0_n, z1_0_n);
            v_1 = interp2(Z, Z, V_1(:,:), z2_0_n, z1_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
            q_01 = -L + delD* ((1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(0, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
            
            % User 1 state L
            q_10 = -k + delD* ((1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 0, z1_0, z2_0, p, q, w1, w2).*v_1);
            q_11 = -k -L + delD* ((1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2)).*v_0 + NS(1, 1, z1_0, z2_0, p, q, w1, w2).*v_1);
            
            P_01_n(i1, i2) = p_01;
            P_11_n(i1, i2) = p_11;
            
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
            
            V_0_n(i1, i2) = p_00.*q_00 + p_01.*q_01;
            V_1_n(i1, i2) = p_10.*q_10 + p_11.*q_11;
            
        end
    end
    
    P_01 = P_01_n;
    P_11 = P_11_n;
    
    V_0 = V_0_n;
    V_1 = V_1_n;
    
end

figure
surf(P_01(:,:),'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Probability of taking action repair when healthy')
grid on
figure
surf(P_11(:,:),'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Probability of taking action repair when infected')
grid on;

surf(V_0,'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Value function when state is healthy')
grid on

figure
surf(V_1,'LineWidth',1)
xlabel('Population of healthy nodes 1')
ylabel('Population of healthy nodes 2')
zlabel('Value function when state is infected')
grid on

for i1 = 1: length(Z)
    for i2 = 1:length(Z)
        z1_0 = Z(i1);
        z2_0 = Z(i2);
        f1(i1, i2) = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
            + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
            + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
            + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
        
        f2(i1, i2) = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
            + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
            + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
            + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    end
end
figure
surf(f1,'LineWidth',1)
grid on
xlabel('Population of healthy nodes of 1')
ylabel('Population of healthy nodes of 2')
zlabel('\phi(z,\theta[z])')

figure
surf(f2,'LineWidth',1)
grid on
xlabel('Population of healthy nodes of 1')
ylabel('Population of healthy nodes of 2')
zlabel('\phi(z,\theta[z])')

z0_h=[];
z1_h=[];


z1_0 = .5;
z1_0 = .5;

for t=1:1e3
    t
    i1 = floor(z1_0*N) + 1;
    i2 = floor(z2_0*N) + 1;
    p_01 = P_01(i1, i2);
    p_11 = P_11(i1, i2);
    z1_0_n = z1_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
        + z1_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
        + z1_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
        + z1_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    
    z2_0_n = z2_0.*p_00.*(1 - NS(0, 0, z1_0, z2_0, p, q, w1, w2))...
        + z2_0.*p_01.*(1 - NS(0, 1, z1_0, z2_0, p, q, w1, w2))...
        + z2_1.*p_10.*(1 - NS(1, 0, z1_0, z2_0, p, q, w1, w2))...
        + z2_1.*p_11.*(1 - NS(1, 1, z1_0, z2_0, p, q, w1, w2));
    z0_h = [z0_h z1_0_n];
    z1_0 = z1_0_n;
    
    z1_h = [z1_h z2_0_n];
    z2_0 = z2_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

figure
hist(z1_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

% Next State Transition

function Tran_prob_1 = NS(st, at, mut1, mut2, p, q, w1, w2)

Tran_prob_1 = .5*p*(1 - at).*(st + (1 - st).*(w1*(1 - mut1) + w2*mut1)) + .5*q*(1 - at).*(st + (1 - st).*(w1*(1 - mut2) + w2*mut2)) ;

end


==> Matlab_Code/Old_codes/MFG_ER.m <==
clc
clearvars;
close all;

T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1

w1 = 0.9; % Prob of falling sick when neighbor is sick
w2 = 0.1; % Prob of falling sick when neighbor is healthy
p = 1;

delD = 0.9; % discount factor for infinite horizon reward.

N = 40; %resolution for g space

Z = (0:N)*(1/N);

P_01 = 0.5*ones(1,N+1);
P_11 = zeros(1,N+1);

V_0 = zeros(1,N+1);
V_1 = zeros(1,N+1);

k = 0.2;
L = 0.4;

for t=1:T
    t % DISPLAY
    
    P_01_n = zeros(1,N+1);
    P_11_n = zeros(1,N+1);
    
    V_0_n = zeros(1,N+1);
    V_1_n = zeros(1,N+1);
    
    for i=1:length(Z)
        
        z_0 = Z(i);
        z_1 = 1 - z_0;
        
        % Initial equilibrium guess
        p_01 = P_01(i);
        p_11 = P_11(i);
        
        p_00 = 1 - p_01;
        p_10 = 1 - p_11;
        
        err = 1;
        count = 0;
        
        
        while err > 1e-5 && count <=10000
            
            count = count+1;
            z_0_n = z_0*p_00*(1 - NS(0, 0, z_0, p, w1, w2))...
                + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
                + z_1*p_10*(1 - NS(1, 0, z_0, p, w1, w2))...
                + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1 - NS(0, 0, z_0, p, w1, w2))*v_0 + NS(0, 0, z_0, p, w1, w2)*v_1);
            q_01 = -L + delD* ((1 - NS(0, 1, z_0, p, w1, w2))*v_0 + NS(0, 1, z_0, p, w1, w2)*v_1);
            q_0s = p_00*q_00 + p_01*q_01;
            phi1L_0 = max( 0, q_00 - q_0s);
            phi1L_1 = max( 0, q_01 - q_0s);
            p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            % User 1 state L
            q_10 = -k + delD* ((1 - NS(1, 0, z_0, p, w1, w2))*v_0 + NS(1, 0, z_0, p, w1, w2)*v_1);
            q_11 = -k -L +  delD* ((1 - NS(1, 1, z_0, p, w1, w2))*v_0 + NS(1, 1, z_0, p, w1, w2)*v_1);
            q_1s = p_10*q_10 + p_11*q_11;
            phi1H_0 = max( 0, q_10 - q_1s);
            phi1H_1 = max( 0, q_11 - q_1s);
            p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            
            err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
            
            p_01 = p_01_n;
            p_11 = p_11_n;
            
            p_00 = 1 - p_01;
            p_10 = 1 - p_11;
        end
        
        z_0_n = z_0*p_00*(1 - NS(0, 0, z_0, p, w1, w2))...
            + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
            + z_1*p_10*(1 - NS(1, 0, z_0, p, w1, w2))...
            + z_1*p_11*(1 - NS(1, 0, z_0, p, w1, w2));
        
        v_0 = interp1(Z, V_0, z_0_n);
        v_1 = interp1(Z, V_1, z_0_n);
        
        % User 1 state L
        q_00 = 0 + delD* ((1 - NS(0, 0, z_0, p, w1, w2))*v_0 + NS(0, 0, z_0, p, w1, w2)*v_1);
        q_01 = -L + delD* ((1 - NS(0, 1, z_0, p, w1, w2))*v_0 + NS(0, 1, z_0, p, w1, w2)*v_1);
        
        % User 1 state L
        q_10 = -k + delD* ((1 - NS(1, 0, z_0, p, w1, w2))*v_0 + NS(1, 0, z_0, p, w1, w2)*v_1);
        q_11 = -k -L + delD* ((1 - NS(1, 1, z_0, p, w1, w2))*v_0 + NS(1, 1, z_0, p, w1, w2)*v_1);
        
        P_01_n(i) = p_01;
        P_11_n(i) = p_11;
        
        
        p_00 = 1 - p_01;
        p_10 = 1 - p_11;
        
        V_0_n(i) = p_00*q_00 + p_01*q_01;
        V_1_n(i) = p_10*q_10 + p_11*q_11;
        
    end
    
    P_01 = P_01_n;
    P_11 = P_11_n;
    
    V_0 = V_0_n;
    V_1 = V_1_n;
    
end

figure
plot(Z, P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z, P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')

figure
plot(Z, V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z, V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1 - P_01).*(1 - NS(0, 0, Z, p, w1, w2))...
    + Z.*p_01.*(1 - NS(0, 1, Z, p, w1, w2))...
    + (1 - Z).*(1 - P_11).*(1 - NS(1, 0, Z, p, w1, w2))...
    + (1 - Z).*p_11.*(1 - NS(1, 1, Z, p, w1, w2));
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z0 = 0.5;

for t=1:1e3
    t
    i = floor(z0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    p_00 = 1 - p_01;
    p_10 = 1 - p_11;
    
    z_0_n = z0*p_00*(1 - NS(0, 0, z0, p, w1, w2))...
        + z0*p_01*(1 - NS(0, 1, z0, p, w1, w2))...
        + (1 - z0)*p_10*(1 - NS(1, 0, z0, p, w1, w2))...
        + (1 - z0)*p_11*(1 - NS(1, 1, z0, p, w1, w2));
    z0_h = [z0_h z_0_n];
    z0 = z_0_n;
    
end

figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')


% Next State Transition

function Tran_prob_1 = NS(st, at, mut, p, w1, w2)

Tran_prob_1 = p*(1 - at)*(st + (1 - st)*(w1*(1 - mut) + w2*mut));

end


==> Matlab_Code/Old_codes/MFG_Renni.m <==
clc
clear
T=40; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1


q = 0.9; % Prob of falling sick when neighbor is sick

w1 = 0.9;
w2 = 0; % Prob of falling sick when neighbor is healthy
p = 1;

delD = 0.9; % discount factor for infinite horizon reward.

N = 5; %resolution for g space
Z = (0:N)*(1/N);

P_01 = 0.5*ones(1,N+1);
P_11 = zeros(1,N+1);

V_0 = zeros(1,N+1);
V_1 = zeros(1,N+1);

k = 0.2;
L = 0.3;

for t=1:T
    t % DISPLAY
    P_01_n = zeros(1,N+1);
    P_11_n = zeros(1,N+1);
    
    V_0_n=zeros(1,N+1);
    V_1_n=zeros(1,N+1);
    
    for i=1:length(Z)
        z_0 = Z(i);
        z_1 = 1 - z_0;
        % Initial equilibrium guess
        p_01 = P_01(i);
        p_11 = P_11(i);
        
        err = 1;
        count = 0;
        
        qz = q*(1-z_0);
        
        while err > 1e-5 && count <=1000
            count = count+1;
            z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
                + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
                + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
                + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
            
            
            
            v_0 = interp1(Z, V_0, z_0_n);
            v_1 = interp1(Z, V_1, z_0_n);
            
            % User 1 state L
            q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
            q_01 = -L + delD* v_0 ;
            q_0s = (1-p_01)*q_00 + p_01*q_01;
            phi1L_0 = max( 0, q_00 - q_0s);
            phi1L_1 = max( 0, q_01 - q_0s);
            p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            q_10 = -(k)+ delD*(v_1 ) ;
            q_11 = -(k)-L+ delD*(v_0) ;
            q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
            phi1H_0 = max( 0, q_10 - q_1s);
            phi1H_1 = max( 0, q_11 - q_1s);
            p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
            
            p_01 = p_01_n;
            p_11 = p_11_n;
            
        end
        
        z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
            + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
            + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
            + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
        z_0_n
        v_0 = interp1(Z, V_0, z_0_n);
        v_1 = interp1(Z, V_1, z_0_n);
        
        % User 1 state L
        q_00 = 0 + delD* ((1-qz)*v_0 + qz*v_1) ;
        q_01 = -L + delD* v_0 ;
        
        % User 1 , state H
        q_10 = -(k)+ delD*(v_1 ) ;
        q_11 = -(k)-L+ delD*(v_0) ;
        
        uL = (1-p_01) * q_00 + p_01 * q_01;
        uH = (1-p_11)* q_10 +  (p_11)* q_11;
        
        P_01_n(i)=p_01;
        P_11_n(i)=p_11;
        
        V_0_n(i)=uL;
        V_1_n(i)=uH;
        
    end
    
    P_01=P_01_n;
    P_11=P_11_n;
    
    V_0=V_0_n;
    V_1=V_1_n;
end

figure
plot(Z,P_01,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when healthy')
grid on
figure
plot(Z,P_11,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Probability of taking action repair when infected')
grid on

figure
plot(Z,V_0,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is healthy')

grid on
figure
plot(Z,V_1,'LineWidth',1)
xlabel('Population of healthy nodes')
ylabel('Value function when state is infected')
grid on

f = Z.*(1-P_01).*(1-q*(1-Z)) + Z.*P_01*1 + 0+ (1-Z).*P_11*1;
figure
plot(Z,f,'LineWidth',1)
grid on
xlabel('Population of healthy nodes')
ylabel('\phi(z,\theta[z])')

z0_h=[];
z_0 = 0.5;
for t=1:1e3
    t
    qz = q*(1-z_0);
    i = floor(z_0*N)+1;
    p_01 = P_01(i);
    p_11 = P_11(i);
    z_0_n = z_0*(1 - p_01)*(1 - NS(0, 0, z_0, p, w1, w2))...
        + z_0*p_01*(1 - NS(0, 1, z_0, p, w1, w2))...
        + z_1*(1 - p_11)*(1 - NS(1, 0, z_0, p, w1, w2))...
        + z_1*p_11*(1 - NS(1, 1, z_0, p, w1, w2));
    z0_h = [z0_h z_0_n];
    z_0 = z_0_n;
    
end
figure
hist(z0_h)
figure
plot(z0_h(1:20),'LineWidth',1)
grid on
xlabel('Time')
ylabel('Population of healthy nodes')

function Tran_prob_1 = NS(st, at, mut, p, w1, w2)

Tran_prob_1 = p*(1 - at)*(st + (1 - st)*(w1*(1 - mut) + w2*mut));

end


==> Matlab_Code/Old_codes/reward2go_0_inf.m <==
function V0  = reward2go_0_inf( g1v,g_n,u)

f = @(x) interp1(g1v,u,x) ;

V0 = f(g_n);


end


==> Matlab_Code/Seq_decomp.m <==
classdef Seq_decomp
    properties
        
        W;
        cost;
        penalty;
        discount;
        resolution;
        Iteration;
        
        beta_res = 100;
    end
    
    methods
        
        function obj = Seq_decomp(Vaccine, Algo)
            obj.W = Vaccine.W;
            obj.penalty = Vaccine.penalty;
            obj.cost = Vaccine.cost;
            obj.discount = Algo.discount;
            obj.resolution = Algo.resolution;
            obj.Iteration = Algo.Iteration;
        end
        
        function [P, V] = seq_decomp_algo(obj, graphon)
            
            
            k = obj.penalty;
            L = obj.cost;
            
            delD = obj.discount;
            N = obj.resolution;
            
            Z = (0:N)*(1/N);
            
            P = zeros(2, 2, N+1);
            V = zeros(2, N+1);
            
            
            P_01 = 0.5*ones(1,N+1);
            P_11 = zeros(1,N+1);
            
            V_0 = zeros(1,N+1);
            V_1 = zeros(1,N+1);
            
            
            for t = 1:obj.Iteration
                t % DISPLAY
                P_01_n = zeros(1,N+1);
                P_11_n = zeros(1,N+1);
                
                V_0_n = zeros(1,N+1);
                V_1_n = zeros(1,N+1);
                
                for i = 1:length(Z)
                    z_0 = Z(i);
                    z_1 = 1 - z_0;
                    
                    % Initial equilibrium guess
                    p_01 = P_01(i);
                    p_11 = P_11(i);
                    
                    err = 1;
                    count = 0;
                    
                    
                    while err > 1e-5 && count <=1000
                        count = count+1;
                        
                        T = obj.Tran_prob(z_0,graphon);
                        
                        z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                            + z_0*p_01*T(1,1,2)...
                            + z_1*(1 - p_11)*T(2,1,1)...
                            + z_1*p_11*T(2,1,2);
                        
                        
                        
                        v_0 = interp1(Z, V_0, z_0_n);
                        v_1 = interp1(Z, V_1, z_0_n);
                        
                        % User 1 state L
                        q_00 = 0 + delD*(T(1,1,1)*v_0 + T(1,2,1)*v_1);
                        q_01 = -L + delD*(T(1,1,2)*v_0 + T(1,2,2)*v_1);
                        q_0s = (1-p_01)*q_00 + p_01*q_01;
                        phi1L_0 = max( 0, q_00 - q_0s);
                        phi1L_1 = max( 0, q_01 - q_0s);
                        p_01_n = (p_01 + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                        
                        
                        % User 1 , state H
                        q_10 = -(k)+ delD*(T(2,1,1)*v_0 + T(2,2,1)*v_1);
                        q_11 = -(k)-L+ delD*(T(2,1,2)*v_0 + T(2,2,2)*v_1);
                        q_1s =  (1-p_11)* q_10 +  (p_11)* q_11;
                        phi1H_0 = max( 0, q_10 - q_1s);
                        phi1H_1 = max( 0, q_11 - q_1s);
                        p_11_n = (p_11 + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
                        
                        err = norm([p_01 p_11 ] - [p_01_n p_11_n ]);
                        
                        p_01 = p_01_n;
                        p_11 = p_11_n;
                        
                    end
                    
                    T = obj.Tran_prob(z_0,graphon);
                    z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                        + z_0*p_01*T(1,1,2)...
                        + z_1*(1 - p_11)*T(2,1,1)...
                        + z_1*p_11*T(2,1,2);
                    
                    v_0 = interp1(Z, V_0, z_0_n);
                    v_1 = interp1(Z, V_1, z_0_n);
                    
                    % User 1 state L
                    q_00 = 0 + delD*(T(1,1,1)*v_0 + T(1,2,1)*v_1);
                    q_01 = -L + delD*(T(1,1,2)*v_0 + T(1,2,2)*v_1);
                    
                    % User 1 , state H
                    q_10 = -(k)+ delD*(T(2,1,1)*v_0 + T(2,2,1)*v_1);
                    q_11 = -(k)-L+ delD*(T(2,1,2)*v_0 + T(2,2,2)*v_1);
                    
                    
                    uL = (1-p_01) * q_00 + p_01*q_01;
                    uH = (1-p_11)* q_10 +  p_11*q_11;
                    
                    P_01_n(i)=p_01;
                    P_11_n(i)=p_11;
                    
                    V_0_n(i)=uL;
                    V_1_n(i)=uH;
                    
                end
                
                P_01=P_01_n;
                P_11=P_11_n;
                
                V_0=V_0_n;
                V_1=V_1_n;
            end
            P(1,1,:) = 1 - P_01;
            P(1,2,:) = P_01;
            P(2,1,:) = 1 - P_11;
            P(2,2,:) = P_11;
            
            V(1,:) = V_0;
            V(2,:) = V_1;
            
        end
        
        % Next State Transition
        
        function T = Tran_prob(obj,mut,  graphon)
            
            T1 = obj.integration(0, 0 , [mut 1-mut],  graphon);
            T2 = obj.integration(1, 0 , [mut 1-mut],  graphon);
            T3 = obj.integration(0, 1 , [mut 1-mut],  graphon);
            T4 = obj.integration(1, 1 , [mut 1-mut],  graphon);
            
            T(1, 1, 1) = 1 - T1;
            T(1, 2, 1) = T1;
            T(2, 1, 1) = 1 - T2;
            T(2, 2, 1) = T2;
            
            T(1, 1, 2) = 1 - T3;
            T(1, 2, 2) = T3;
            T(2, 1, 2) = 1 - T4;
            T(2, 2, 2) = T4;
            
            
        end
        
        function f = func_coupling(obj, alpha_state, beta_state, action)
            
            alphaS = alpha_state;
            betaS = beta_state;
            f = (1 - action).*(alphaS + (1 - alphaS).*(obj.W*betaS));
            
        end
        
        function I = integration(obj, alphaS, action, Mu, graphon)
            
            
            beta = linspace(0,1,100);
            I = 0;
            for i = 1:length(beta)
                for j = 1:2
                    betaS = j - 1;
                    I = I + obj.func_coupling(alphaS, betaS, action)*graphon.call(0,beta(i))*Mu(j);
                end
            end
            
            I = I/100;
        end
        
        
        function Phi = PhiFunction(obj, P, graphon)
            
            N = obj.resolution;
            
            Z = (0:N)*(1/N);
            Phi = zeros(N+1,1);
            
            for i = 1:length(Z)
                z_0 = Z(i);
                z_1 = 1 - z_0;
                T = obj.Tran_prob(z_0, graphon);
                p_01 = squeeze(P(1,2,i));
                p_11 = squeeze(P(2,2,i));
                
                Phi(i) = z_0*(1 - p_01)*T(1,1,1)...
                    + z_0*p_01*T(1,1,2)...
                    + z_1*(1 - p_11)*T(2,1,1)...
                    + z_1*p_11*T(2,1,2);
            end
            
        end
        
        function Eq = Mean_Field_Equilibrium(obj, P, graphon)
            
            Eq = zeros(1e2,1);
            z_0 = 0.5;
            N = obj.resolution;
            for t=1:1e2
                z_1 =  1-z_0;
                i = floor(z_0*N)+1;
                p_01 = squeeze(P(1,2,i));
                p_11 = squeeze(P(2,2,i));
                
                T = obj.Tran_prob(z_0, graphon);
                
                z_0_n = z_0*(1 - p_01)*T(1,1,1)...
                    + z_0*p_01*T(1,1,2)...
                    + z_1*(1 - p_11)*T(2,1,1)...
                    + z_1*p_11*T(2,1,2);
                Eq(t) = z_0_n;
                z_0 = z_0_n;
            end
            
        end
    end
end

==> Presentation/Matlab_Code/DynamicGamesEx_infinite_parallel.m <==
clc
clear
T=100; % horizon

Nx = 2;
Na = 2;

delD = 0.8; % discount factor for infinite horizon reward.
delI = 0.5; % discount factor for equilibrium update. It dampens the step size

N=20; %resolution for g space
g1v=(0:N)*(1/N);

results=[];
p1Lm=0.5*ones(1,N+1); % they are symmetric
p1Hm=zeros(1,N+1);

u1Lm=zeros(1,N+1);
u1Hm=zeros(1,N+1);

for t=1:T
    t % DISPLAY
    p1Lm_n=zeros(1,N+1);
    p1Hm_n=zeros(1,N+1);
    
    u1Lm_n=zeros(1,N+1);
    u1Hm_n=zeros(1,N+1);
    
    parfor i1=1:length(g1v)
        
        
            g1=g1v(i1);
           
            % Initial equilibrium guess
            p1L = p1Lm(i1);
            p1H = p1Hm(i1);
            
            err = 1;
            count = 0;

            while err > 1e-5 || count <=1000
                %while count <=0
                count = count+1;
                
                z_n =z_t(1)*(1-p1L)*Q_x(2|1,1,z_t) + z_t(1)*p1L*Q_x(2|1,2,z_t) + z_t(2)*(1-p1H)*Q_x(2|2,1,z_t)+ z_t(2)*p1H*Q_x(2|2,2,z_t);

                [V1L0, V1L1]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Lm);
                [V1H0, V1H1]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Hm);

                % User 1 state L
                u1L_0 = (1-pi2)*((1-p2L)*R1LL(1,1) + p2L*R1LL(1,2)) + pi2*((1-p2L)*R1LH(1,1) + p2L*R1LH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L00 + ((1-pi2)*p2L + pi2*p2H)* V1L01 ];
                u1L_1 = (1-pi2)*((1-p2L)*R1LL(2,1) + p2L*R1LL(2,2)) + pi2*((1-p2L)*R1LH(2,1) + p2L*R1LH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L10 + ((1-pi2)*p2L + pi2*p2H)* V1L11 ] ;
                u1L_s = (1-p1L) * u1L_0 + p1L * u1L_1;
                phi1L_0 = delI*max( 0, u1L_0 - u1L_s);
                phi1L_1 = delI*max( 0, u1L_1 - u1L_s);
                p1L_n = (p1L + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
                

                % User 1 , state H
                u1H_0 = (1-pi2)*((1-p2L)*R1HL(1,1) + p2L*R1HL(1,2)) + pi2*((1-p2L)*R1HH(1,1) + p2L*R1HH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H00 + ((1-pi2)*p2L + pi2*p2H)* V1H01 ] ;
                u1H_1 = (1-pi2)*((1-p2L)*R1HL(2,1) + p2L*R1HL(2,2)) + pi2*((1-p2L)*R1HH(2,1) + p2L*R1HH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H10 + ((1-pi2)*p2L + pi2*p2H)* V1H11 ] ;
                u1H_s =  (1-p1H)* u1H_0 +  (p1H)* u1H_1;
                phi1H_0 = delI*max( 0, u1H_0 - u1H_s);
                phi1H_1 = delI*max( 0, u1H_1 - u1H_s);
                p1H_n = (p1H + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
               
                err = norm([p1L p1H ] - [p1L_n p1H_n ]);
                
                p1L = p1L_n;
                p1H = p1H_n;
               
                [err p1L p2L p1H p2H];
            end
            
  
            [V1L00, V1L01, V1L10, V1L11]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Lm);
            [V1H00, V1H01, V1H10, V1H11]=reward2go_inf(g1v,pi2v,F1_0,F1_1,F2_0,F2_1,u1Hm);
            
            
            % User 1 state L
            u1L_0 = (1-pi2)*((1-p2L)*R1LL(1,1) + p2L*R1LL(1,2)) + pi2*((1-p2L)*R1LH(1,1) + p2L*R1LH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L00 + ((1-pi2)*p2L + pi2*p2H)* V1L01 ];
            u1L_1 = (1-pi2)*((1-p2L)*R1LL(2,1) + p2L*R1LL(2,2)) + pi2*((1-p2L)*R1LH(2,1) + p2L*R1LH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1L10 + ((1-pi2)*p2L + pi2*p2H)* V1L11 ] ;

            
            % User 1 , state H
            u1H_0 = (1-pi2)*((1-p2L)*R1HL(1,1) + p2L*R1HL(1,2)) + pi2*((1-p2L)*R1HH(1,1) + p2L*R1HH(1,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H00 + ((1-pi2)*p2L + pi2*p2H)* V1H01 ] ;
            u1H_1 = (1-pi2)*((1-p2L)*R1HL(2,1) + p2L*R1HL(2,2)) + pi2*((1-p2L)*R1HH(2,1) + p2L*R1HH(2,2)) + delD*[ (1-(1-pi2)*p2L - pi2*p2H)* V1H10 + ((1-pi2)*p2L + pi2*p2H)* V1H11 ] ;

            u1L = (1-p1L) * u1L_0 + p1L * u1L_1;
            u1H = (1-p1H)* u1H_0 +  (p1H)* u1H_1;

            p1Lm_n(i1)=p1L;
            p1Hm_n(i1)=p1H;

            u1Lv_n(i1)=u1L;
            u1Hv_n(i1)=u1H;
            
    end
   
    p1Lm=p1Lm_n;
    p1Hm=p1Hm_n;
    
    u1Lm=u1Lm_n;
    u1Hm=u1Hm_n;
  
    
end


==> Presentation/Matlab_Code/DynamicGamesEx_infinite_parallel_MeanField.m <==
clc
clear
T=60; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.6;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=30; %resolution for z1 space
z1v=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z1v)
        z1=z1v(i1);     
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0;  
            z1_n = z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1;

            [VL]=reward2go_0_inf(z1v,z1_n,uLm);
            [VH]=reward2go_0_inf(z1v,z1_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+1-z1)+ delD*(VH ) ;
            uH_1 = -(k+1-z1)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0; 
       z1_n = z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1;
       [VL]=reward2go_0_inf(z1v,z1_n,uLm);
       [VH]=reward2go_0_inf(z1v,z1_n,uHm);

        % User 1 state L
        uL_0 = 0+delD*((1-q)*VL+q*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k+1-z1)+delD*(VH ) ;
        uH_1 = -(k+1-z1)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z1v,pLm)
grid on
figure
plot(z1v,pHm)
grid on
figure
plot(z1v,uLm)
grid on
figure
plot(z1v,uHm)
grid on

f = z1v.*(1-pLm).*(1-q) + z1v.*pLm*1 + 0+ (1-z1v).*pHm*1;
figure
plot(z1v,f)
grid on


==> Presentation/Matlab_Code/DynamicGamesEx_infinite_parallel_MeanField2.m <==
clc
clear
T=50; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.6;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for eq*(1-z1)uilibrium update. It dampens the step size

N=60; %resolution for z1 space
z1v=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(z1v)
        z1=z1v(i1);     
        % Initial eq*(1-z1)uilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-4 || count <=100
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q*(1-z1) + 0 + (z1)*(1-pH) + 0;  
            z1_n = z1*(1-pL)*(1-q*(1-z1)) + z1*pL*1 + 0+ (1-z1)*pH*1;
                
           
            VL = interp1(z1v,uLm,z1_n);
            VH = interp1(z1v,uHm,z1_n);

            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q*(1-z1))*VL + q*(1-z1)*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k)+ delD*(VH ) ;
            uH_1 = -(k)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q*(1-z1) + 0 + (z1)*(1-pH) + 0; 
       z1_n = z1*(1-pL)*(1-q*(1-z1)) + z1*pL*1 + 0+ (1-z1)*pH*1;
       VL = interp1(z1v,uLm,z1_n);
        VH = interp1(z1v,uHm,z1_n);

        % User 1 state L
        uL_0 = 0+delD*((1-q*(1-z1))*VL+q*(1-z1)*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k)+delD*(VH ) ;
        uH_1 = -(k)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(z1v,pLm)
grid on
figure
plot(z1v,pHm)
grid on
figure
plot(z1v,uLm)
grid on
figure
plot(z1v,uHm)
grid on

f = z1v.*(1-pLm).*(1-q*(1-z1)) + z1v.*pLm*1 + 0+ (1-z1v).*pHm*1;
figure
plot(z1v,f)
grid on


==> Presentation/Matlab_Code/Lyap.m <==
function V1  = Lyap(u,V,a)

f = @(t) interpn(u,V,t) ;


V1 = f(a);

end

==> Presentation/Matlab_Code/reward2go_0_inf.m <==
function V0  = reward2go_0_inf( g1v,g_n,u)

f = @(x) interp1(g1v,u,x) ;

V0 = f(g_n);


end


==> Presentation/Matlab_Code/reward2go_x_inf.m <==
function V11  = reward2go_x_inf(alpha1v,beta1v,alpha2v,beta2v,xiv,Fa1_1,Fb1_1,Fa2_1,Fb2_1,xi,u)

f = @(x,y,z,w,t) interpn(alpha1v,beta1v,alpha2v,beta2v,xiv,u,x,y,z,w,t) ;


V11 = f(Fa1_1,Fb1_1,Fa2_1,Fb2_1,xi);

end



==> Presentation/Matlab_Code/test_dlt.m <==
clc
clear
T=60; % horizon

Nx = 1; %possible private states = Nx+1
Na = 1; %possible actions = Na+1
q = 0.9;

delD = 0.9; % discount factor for infinite horizon reward.
delI = 1; % discount factor for equilibrium update. It dampens the step size

N=30; %resolution for z1 space
zv=(0:N)*(1/N);             % Population state for healthy nodes   
xv=0:1/Nx:1;

results=[];
pLm=0.5*ones(1,N+1); % they are symmetric
pHm=zeros(1,N+1);

uLm=zeros(1,N+1);
uHm=zeros(1,N+1);

k=0.2;
L=0.5;

for t=1:T
    t % DISPLAY
    pLm_n=zeros(1,N+1);
    pHm_n=zeros(1,N+1);
    
    uLm_n=zeros(1,N+1);
    uHm_n=zeros(1,N+1);
    
    parfor i1=1:length(zv)
        z1=zv(i1);   
        z2 = 1-z1;
        % Initial equilibrium guess
        pL = pLm(i1);
        pH = pHm(i1);
        
        err = 1;
        count = 0;
        
        while err > 1e-5 || count <=1000
            count = count+1;
            %z_{t+1}(2) = z_t(1)*(1-pL)*Q_x(2|1,1,z_t) + z_t(1)*pL*Q_x(2|1,2,z_t) + z_t(2)*(1-pH)*Q_x(2|2,1,z_t)+ z_t(2)*pH*Q_x(2|2,2,z_t);
            %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0;  
            z2_n = 1-(z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1);

            [VL]=reward2go_0_inf(zv,z2_n,uLm);
            [VH]=reward2go_0_inf(zv,z2_n,uHm);
            
            % User 1 state L
            uL_0 = 0 + delD* ((1-q)*VL + q*VH) ;
            uL_1 = -L + delD* VL ;
            uL_s = (1-pL)*uL_0 + pL*uL_1;
            phi1L_0 = delI*max( 0, uL_0 - uL_s);
            phi1L_1 = delI*max( 0, uL_1 - uL_s);
            pL_n = (pL + phi1L_1)/ (1 + phi1L_0 + phi1L_1 );
            
            
            % User 1 , state H
            uH_0 = -(k+z2)+ delD*(VH ) ;
            uH_1 = -(k+z2)-L+ delD*(VL) ;
            uH_s =  (1-pH)* uH_0 +  (pH)* uH_1;
            phi1H_0 = delI*max( 0, uH_0 - uH_s);
            phi1H_1 = delI*max( 0, uH_1 - uH_s);
            pH_n = (pH + phi1H_1)/ (1 + phi1H_0 + phi1H_1 );
            
            err = norm([pL pH ] - [pL_n pH_n ]);
            pL = pL_n;
            pH = pH_n;
            
        end
        %z1_n = (1-z1)*(1-pL)*q + 0 + (z1)*(1-pH) + 0; 
       z2_n = 1-(z1*(1-pL)*(1-q) + z1*pL*1 + 0+ (1-z1)*pH*1);
       [VL]=reward2go_0_inf(zv,z2_n,uLm);
       [VH]=reward2go_0_inf(zv,z2_n,uHm);

        % User 1 state L
        uL_0 = 0+delD*((1-q)*VL+q*VH) ;
        uL_1 = -L+delD*VL ;

        % User 1 , state H
        uH_0 = -(k+z2)+delD*(VH ) ;
        uH_1 = -(k+z2)-L+delD*(VL) ;
        
        uL = (1-pL)*uL_0 + pL* uL_1;
        uH = (1-pH)* uH_0 + (pH)*uH_1;
        
        pLm_n(i1)=pL;
        pHm_n(i1)=pH;
        
        uLm_n(i1)=uL;
        uHm_n(i1)=uH;   
    end
    pLm=pLm_n;
    pHm=pHm_n;
    
    uLm=uLm_n;
    uHm=uHm_n;
 
end

figure
plot(zv,pLm)
grid on
figure
plot(zv,pHm)
grid on
figure
plot(zv,uLm)
grid on
figure
plot(zv,uHm)
grid on


f = zv.*(1-pLm).*(1-q) + zv.*pLm*1 + 0+ (1-zv).*pHm*1;
figure
plot(zv,f)
grid on

